Tri-boson and WH production in the $\mathrm{W}^+\mathrm{W}^+\mathrm{j}\mathrm{j}$ channel: predictions at full NLO accuracy and beyond

In this work, we present the first full NLO predictions for the process $\mathrm{p}\mathrm{p}\to\mu^+\nu_\mu\mathrm{e}^+\nu_\mathrm{e}\mathrm{j}\mathrm{j}$ at the LHC in a typical tri-boson phase space. The NLO corrections reach 50% at the level of the fiducial cross section and have a very different hierarchy with respect to vector-boson-scattering phase spaces. By comparing the cross section of the full off-shell process with the sum of contributing on-shell electroweak-boson production subchannels, we find that the process is dominated by WWW and WH production, while vector-boson-scattering topologies still play a non-negligible role. In addition, NLO QCD predictions matched to parton shower which are supplemented by approximate electroweak corrections are provided. For the fiducial cross section, the electroweak corrections turn out to be small but the QCD corrections reach 47%. For the inclusive cross section, matching to parton shower affects the predictions by 7%. However, for differential distributions corrections due to the parton shower can be much more sizeable, depending on the region of phase space.

==> plots/mcatnlo-ewprod/update-plots.sh <==
#!/bin/bash

dir=mcatnlo-ewprod-s-t-channel-paper

for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
		#cp /home/mschoenherr/work/paper/tri-boson/Results/sherpa-ew-prod/plots-ew-prod/WWW_emujj/${i}${j} .
		wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/${dir}/WWW_emujj/${i}${j}
	done
done


==> plots/mcatnlo-qcdprod/update-plots.sh <==
#!/bin/bash


for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
		wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/fo-plots-qcd/WWW_emujj/${i}${j}
	done
done


==> plots/mcatnlo/update-plots.sh <==
#!/bin/bash


for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
		wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/mcatnlo-plots/WWW_emujj/${i}${j}
	done
done


==> plots/onshell-offshell-nlo/update-plots.sh <==
#!/bin/bash


for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
		wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/www-onshell-offshell-nlo-3mW-all-plots/WWW_emujj/${i}${j}
	done
done


==> plots/onshell-offshell/update-plots.sh <==
#!/bin/bash

#dir=www-onshell-offshell-lo-3mW-all-plots
dir="test-BRweights/ppqqllnn-paperplots"

for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
                wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/${dir}/WWW_emujj/${i}${j}
	done
done


==> plots/onshell-offshell/xs.py <==
#! /usr/bin/env python

import math

# data from dy_em

binwidth=0.25
fb=1000.

offshell=4.227876e-04+4.026872e-04+3.775582e-04+3.476756e-04+3.122868e-04+2.714254e-04+2.291275e-04+1.899346e-04+1.555891e-04+1.256068e-04+9.918848e-05+7.642008e-05+5.664288e-05+4.017052e-05+2.692906e-05+1.678512e-05+9.443936e-06+4.621424e-06+1.698315e-06+3.318106e-07

onshell=3.921008e-04+3.741604e-04+3.521051e-04+3.261414e-04+2.946113e-04+2.576754e-04+2.191139e-04+1.831506e-04+1.510362e-04+1.226084e-04+9.740720e-05+7.527036e-05+5.603724e-05+3.991456e-05+2.687656e-05+1.679570e-05+9.472196e-06+4.603928e-06+1.719710e-06+3.377341e-07

onshell_www=1.227212e-04+1.273673e-04+1.384704e-04+1.511826e-04+1.588678e-04+1.581678e-04+1.507840e-04+1.388729e-04+1.236310e-04+1.062058e-04+8.783880e-05+6.972344e-05+5.289316e-05+3.811859e-05+2.586710e-05+1.624913e-05+9.195016e-06+4.471828e-06+1.672416e-06+3.259882e-07

onshell_wh=2.561778e-04+2.339805e-04+2.010368e-04+1.627456e-04+1.244563e-04+8.960272e-05+6.003376e-05+3.751418e-05+2.204972e-05+1.227276e-05+6.451856e-06+3.222469e-06+1.514109e-06+6.734528e-07+2.824544e-07+1.107540e-07+4.003296e-08+1.252783e-08+3.352765e-09+4.890428e-10

onshell_wz=2.233306e-10+2.200023e-10+2.221089e-10+2.250084e-10+2.226667e-10+2.105907e-10+1.859353e-10+1.587128e-10+1.282314e-10+9.954960e-11+7.374524e-11+5.352648e-11+3.670808e-11+2.253466e-11+1.391185e-11+8.500188e-12+4.497784e-12+2.075538e-12+7.996128e-13+1.312868e-13

onshell_vbs=1.320151e-05+1.281238e-05+1.259776e-05+1.221286e-05+1.128705e-05+9.904640e-06+8.296000e-06+6.763376e-06+5.355428e-06+4.129776e-06+3.116486e-06+2.324397e-06+1.629946e-06+1.122494e-06+7.269960e-07+4.358148e-07+2.371464e-07+1.195692e-07+4.394044e-08+1.125675e-08

offshell_qcd=8.163548e-05+8.353436e-05+8.901300e-05+9.586544e-05+1.007749e-04+1.018590e-04+9.871364e-05+9.281424e-05+8.508924e-05+7.590784e-05+6.563444e-05+5.505184e-05+4.432092e-05+3.415845e-05+2.492749e-05+1.694337e-05+1.040618e-05+5.528372e-06+2.250268e-06+4.838060e-07

onshell_wwjj_qcd=8.272364e-05+8.428844e-05+8.979392e-05+9.662156e-05+1.018315e-04+1.026651e-04+9.940176e-05+9.357084e-05+8.582072e-05+7.654504e-05+6.634484e-05+5.546660e-05+4.473952e-05+3.442927e-05+2.517571e-05+1.707152e-05+1.048946e-05+5.585612e-06+2.302294e-06+4.836240e-07

offshell_int=3.471252e-06+3.273389e-06+3.236803e-06+3.152649e-06+3.044426e-06+2.762184e-06+2.310964e-06+1.826447e-06+1.398727e-06+1.020422e-06+6.688964e-07+5.468352e-07+4.476744e-07+3.159146e-07+2.556798e-07+2.015602e-07+1.883800e-07+1.026211e-07+4.075304e-08+2.314592e-08

onshell_wwjj_int=1.224442e-05+2.883781e-06+2.519381e-06-1.364184e-06-1.873376e-05-5.039840e-06-5.649124e-08-1.379571e-06-3.033957e-05+2.046591e-06+5.501892e-06-3.823456e-06+4.306784e-06-9.231960e-07-4.530804e-05+3.051838e-07+4.454176e-07-8.059940e-07+2.720379e-06+2.448570e-09


print("offshell=",offshell*binwidth*fb)
print("onshell=",onshell*binwidth*fb,", ratio=",onshell/offshell)
print("onshell_www=",onshell_www*binwidth*fb,", ratio=",onshell_www/offshell)
print("onshell_wh=",onshell_wh*binwidth*fb,", ratio=",onshell_wh/offshell)
print("onshell_wz=",onshell_wz*binwidth*fb,", ratio=",onshell_wz/offshell)
print("onshell_vbs=",onshell_vbs*binwidth*fb,", ratio=",onshell_vbs/offshell)

print("offshell_qcd=",offshell_qcd*binwidth*fb)
print("onshell_wwjj_qcd=",onshell_wwjj_qcd*binwidth*fb,", ratio=",onshell_wwjj_qcd/offshell_qcd)

print("offshell_int=",offshell_int*binwidth*fb)
print("onshell_wwjj_int=",onshell_wwjj_int*binwidth*fb,", ratio=",onshell_wwjj_int/offshell_int)




==> plots/s-t-channel-nlo/update-plots.sh <==
#!/bin/bash

#dir=nlo-s-t-channel-paper
dir=nlo-s-t-channel-lo-paper
for i in pT_m pT_jj m_jjem m_jj dy_em costheta_jj;
do
	for j in .dat .pdf;
	do
		wget -O ${i}${j} https://ippp.dur.ac.uk/~mschoenherr/mcatnlo-llnnjj/${dir}/WWW_emujj/${i}${j}
	done
done

